Dynamical representations of constrained multicomponent nonlinear Schr\"odinger equations in arbitrary dimensions

We present new approaches for solving constrained multicomponent nonlinear Schr\"odinger equations in arbitrary dimensions. The idea is to introduce an artificial time and solve an extended damped second order dynamic system whose stationary solution is the solution to the time-independent nonlinear Schr\"odinger equation. Constraints are often considered by projection onto the constraint set, here we include them explicitly into the dynamical system. We show the applicability and efficiency of the methods on examples of relevance in modern physics applications.

==> anc/DFPM_2D_NLSE.m <==

% DFPM_2D_NLSE.m % Used for Figs. 4 and 5 in: 
% M. Gulliksson and M. \"{O}gren, Journal of Physics A: Mathematical and Theoretical 54, (2021) 275304. 
% https://doi.org/10.1088/1751-8121/ac0506

% 2D 1-component nonlinear Schroedingerequation with different different constraints.

clear all; close all; clc

constant_rotation = 1 % If this is 1 the angular momentum is not constrained.
project_normalization = 1 % If this is 1 the normalization is projected to unity in each iteration.
% In Fig. 4 we used (1,1) above, while in Fig. 5 we used (0,0). The case (1,0) is not implemented.

% Physical parameters
m=1; % Mass.
hbar=1;
omega_x=1; omega_y=omega_x; % Trapping frequencies for a 2D Harmonic oscillator.
V_q = 0*0.05; % Strength of quartic part of the potential. See e.g. Phys. Rev. A 69, 053619 (2004).

g = 500; % Parameter for quadratic- (GPE) nonlinearity.
eta = 4; kvec = 1*[1;1]; % Damping parameters for DFPM and for the two dynamical constraints.

% Define the vector with different \ell values to loop over.
%ell_vector = [0.2  0.8  1]; % ell_vector = [1.1 1.5 1.9]; 
ell_vector = [ 1]; % When constant_rotation = 1, this parameter value have no effect.
nof_ell = length(ell_vector);
Omega=0.5*ones(1,nof_ell); % Omega=[0.5 0.56 0.6] %  Rotational frequency.

% Numerical tolerance and maximum number of iterations for the DFPM iteration.
tol = 1e-7; itermax = 1e5;

% Spatial Discretisation
N=129; % Number of points in x- and y-directions.
x_max=10; % Sets the size of the computational domain.
dx=(x_max-(-x_max))/(N-1); dy=dx;
x=-x_max:dx:x_max; y=x; 
[X,Y]=meshgrid(x,y);

% Step size in Fictitious time.
dtau = 0.5*dx; % 1e-1; % Needs to be adjusted in relation to dx=dy.
        
% A function that returns the inner product of square integrable functions u and v.
dotProd2D = @(u,v,x,y,N) u'*v*dx*dy; % Use external function files instead for Octave.

% Set up matrices for the operators H_lin, L, and L^2.
V=0.5*m*(omega_x^2*X.^2 + omega_y^2*Y.^2 + V_q*(X.^2 + Y.^2).^2 ); % External potential.

H_lin=spalloc(N*N,N*N,10*N);
H_lin=  4*speye(N*N)-spdiags(ones(N*N,1),-1,H_lin)-spdiags(ones(N*N,1),1,H_lin)-...
    spdiags(ones(N*N,1),-N,H_lin)-spdiags(ones(N*N,1),N,H_lin); % 2D Laplacian.
H_lin=H_lin*hbar^2./(2*m*dx^2) + spdiags(reshape(V,[],1),0,N*N,N*N);

% Used for the L operator below.
Dx_1D = 1/dx*( -0.5*spdiags(ones(N,1),-1,N,N) + 0.5*spdiags(ones(N,1),1,N,N) );  % 1D central differences without boundary corrections.
Dx = kron(Dx_1D,speye(N)); Dy = kron(speye(N),Dx_1D); % Partial derivatives in 2D, see e.g. https://se.mathworks.com/matlabcentral/fileexchange/72241-finite-difference-matrix-for-1d-and-2d-problem
X_matrix = spdiags(reshape(X,[],1),0,N*N,N*N); Y_matrix = spdiags(reshape(Y,[],1),0,N*N,N*N);

L = ( -1i*hbar*( X_matrix*Dy - Y_matrix*Dx ) ); % Operator for L, see Eq. (78).
LL = L*L; % Operator for L^2.

phi_ho_0 = 1/sqrt(pi)*exp(-X.^2/2).*exp(-Y.^2/2); % Used to set the initial conditions below.
phi_ho_v = 1/sqrt(pi)*(X + 1i*Y).*exp(-X.^2/2).*exp(-Y.^2/2);

tic; % Start to clock the computational time for the iterations.
% Loop over different ell_0 (or Omega) values.
for ell_index = 1:nof_ell
    ell_0 = ell_vector(ell_index) % Present ell_0 value.
         
    % Initial wavefunction and initial v=du/dtau. It can be changed to keep the last u, v as initial conditions if ell_index > 1.
    phi_rot_Bao = (1-Omega(ell_index))*phi_ho_0  + Omega(ell_index)*phi_ho_v;
    u = reshape( phi_rot_Bao ,[],1); 
    u=u/sqrt( dotProd2D(u,u,x,y,N)); % Normalize the initial condition, see Eq. (81).
    v=zeros(N*N,1); % Initial condition for v=du/dtau.
       
    % Iteration counter for iterative solution.
    convcond = Inf; iter = 1;
    while convcond > tol && iter < itermax  
        u_old=u; % To be used for a norm below.
        if project_normalization == 1
            u=u/sqrt( dotProd2D(u,u,x,y,N)); % Normalize u in each iteration.
        end % if
        % Functional derivative of Eq. (75).
        Hq = H_lin*u + g*abs(u).^2.*u; % See Eq. (76).
             
        if constant_rotation == 1 && project_normalization == 1
            conj_u_u_u = abs(u).^2.*u; % Used two times below.
            E_sol_temp = real( dotProd2D(u, H_lin*u + g/2*conj_u_u_u ,x,y,N) );
            L_u = L*u; % Used two times below.
            ell_sol_temp = real( dotProd2D(u,L_u,x,y,N) ); % 
            lambda_1_temp = E_sol_temp - Omega(ell_index)*ell_sol_temp + g/2*real( dotProd2D(u, conj_u_u_u ,x,y,N) );
            RHS = -Hq - [-u -L_u]*[lambda_1_temp; Omega(ell_index)] - eta*v; 
            v_dtau = RHS; 
            term_1 = real( dotProd2D(u, v_dtau + eta*v,x,y,N) ); 
            lambda_1_temp_2 = lambda_1_temp + term_1; 
            lambda =[lambda_1_temp_2; Omega(ell_index)];    
        end % if      
       
        % Defining the constraint functions of Eq. (77).
        G(:,1) = 1 - dotProd2D(u,u,x,y,N); % Norm for c_1=1.
        G(:,2) = ell_0  - dotProd2D(u,L*u,x,y,N); % Angular momentum for c_2=ell_0.
        
        if constant_rotation == 0 && project_normalization == 0
            % Define quantities needed for the Lagrange parameters.
            N_1 = real( 1 - G(:,1) );
            ell = real( ell_0 - G(:,2) ); 
            ell_two = real( dotProd2D(u,LL*u,x,y,N) ); %  <u,L^2 u>.
       
            % Matrix A in Eq. (62), and vector b in Eq. (63).
            A = [N_1 ell ; ell  ell_two ];    
            b_1 = real( kvec(1)*G(1)/2 + dotProd2D(u,Hq,x,y,N) - dotProd2D(v,v,x,y,N) ); % Only the real part is relevant since the two Lagrange parameters here are real.
            L_u = L*u; % Used two times below.            
            b_2 = real( kvec(2)*G(2)/2 + dotProd2D(Hq, L_u,x,y,N) - dotProd2D(v, L*v,x,y,N) );
               
            % Solve for the two Lagrange parameters. 
            % lambda = A\[b_1; b_2];  % Numerically.
            lambda = ( 1/(N_1*ell_two-ell^2)*[ b_1*ell_two - b_2*ell ; b_2*N_1 - b_1*ell] ); % Analytic formula (Cramer's rule), faster.
            RHS = -Hq + [u L_u]*lambda - eta*v;
        end % if 

        if constant_rotation == 1 && project_normalization ~= 1
            disp('This case is not implemented'); return
        end % if
        
        if constant_rotation ~= 1 && project_normalization == 1 
            ell = real( ell_0 - G(:,2) ); 
            ell_two = real( dotProd2D(u,LL*u,x,y,N) ); %  <u,L^2 u>      
            dEduu = real( dotProd2D(Hq,u,x,y,N) ); % <dEdu,u>
            L_u = L*u; % Used two times below. 
            dEduLu = real( dotProd2D(Hq,L_u,x,y,N) ); % <dEdu,Lu>
            vLv = real( dotProd2D(v,L*v) ); % <dudt,Ldudt>
        
            % Calculate lambda(2) from Eq. (60)
            lambda(1) = 0; % Not active.
            lambda(2) = real( ( kvec(2)*G(2)/2 + dEduLu - ell*dEduu/1 - vLv )/ ( ell_two - ell^2/1 ) );

            % Left hand side before projection
            RHS = -Hq  + lambda(2)*L_u;
            % Project according to formula (59)
            RHS = RHS - u.*dotProd2D(u,RHS,x,y,N)/1 - eta*v;
        end %  if constant_rotation ~= 1 && project_normalization == 1 
       
        %  Symplectic Euler, see Eq. (68).
        v = v + dtau*RHS;
        u = u + dtau*v; 
        
        % Calculate the distance from a solution:
        convcond = real( sqrt(  dotProd2D(RHS,RHS,x,y,N) ) );   
        DFPM_convergence_matrix(iter, ell_index) = convcond;
        % Save L^2 norm for convergence of the solutions
        solution_norm_convergence_matrix(iter, ell_index) =  real( sqrt(  dotProd2D(u - u_old,u - u_old,x,y,N) ) ) ; 
        % Save abs-values of the constraints.
        G_1_convergence_matrix(iter, ell_index) = abs(G(:,1));
        G_2_convergence_matrix(iter, ell_index) = abs(G(:,2));

        % Update the counter.
        iter = iter + 1;         
    end % while

    % Save converged wavefunctions and observables.
    u_sol(:, ell_index) = u;
    E_sol(ell_index) = real( dotProd2D(u, H_lin*u + g/2*abs(u).^2.*u ,x,y,N) ); % Total energy according to Eq. (75).
    ell_sol(ell_index) = real( dotProd2D(u,L*u,x,y,N) ); % Angular momentum according to Eqs. (77), (78).
    chmPot_sol(ell_index) = lambda(1); angVel_sol(ell_index) = lambda(2); % Lagrange parameters.
    E_rot(ell_index) = E_sol(ell_index) - Omega(ell_index)*ell_sol(ell_index); % Energy in the rotating frame, according to Eq. (80).
    
    % Plot figures.
    fs = 20; lw = 2*2; ms = 10; % Fontsize, linewidth, and markersize, for the plots.  
    figure(10) % A new figure for each ell_index.
    P(:,1)=abs(  u_sol(:,ell_index) ).^2;
    subplot(3,3,ell_index); % subplot(3,1,1);
    rho = reshape(P(:,1),N,N);
    imagesc(x,y,rho); % Density. 
    set(gca,'YDir','normal')
    max(P(:,1))
    min(P(:,1))
    axis square
    xlabel('x_1','fontsize',0.6*fs)
    ylabel('x_2','fontsize',0.6*fs)
    set(gca,'fontsize',0.6*fs)
  
    if ell_index==1
        colorbar('Ticks',[1e-5 0.01  0.02 ],'TickLabels',{'0','0.01','0.02',},'fontsize',0.6*fs)
    end
    
    s = ['$', '\ell= ', num2str(ell_sol(ell_index)), '$'];
    title(s,'Interpreter','Latex','fontsize',0.8*fs)
    
    subplot(3,3,3+ell_index); % subplot(3,1,2);
    PH(:,1)=angle(  u_sol(:,ell_index) );
    phase_of_u = reshape(PH(:,1),N,N);
    imagesc(x,y,phase_of_u); % Phase. 
    set(gca,'YDir','normal')
    axis square
    xlabel('x_1','fontsize',0.6*fs)
    ylabel('x_2','fontsize',0.6*fs)
    set(gca,'fontsize',0.6*fs)

    if ell_index==1
        colorbar('Ticks',[-0.999*pi 0 0.999*pi],'TickLabels',{'-\pi','0','\pi',},'fontsize',0.6*fs)
    end
    
    figure % A new figure for the density and phase.
    P(:,1)=abs(  u_sol(:,ell_index) ).^2;
    subplot(1,2,1); 
    rho =  reshape(P(:,1),N,N) ; 
    imagesc(x,y,rho); % Density. 
    set(gca,'YDir','normal')
    max(P(:,1))
    min(P(:,1))
    axis square
    xlabel('x_1','fontsize',0.6*fs)
    ylabel('x_2','fontsize',0.6*fs)
    set(gca,'fontsize',0.6*fs,'Xtick',[-10 -5 0 5 10],'Ytick',[-10 -5 0 5 10])
    colorbar('Ticks',[1e-5 0.01  0.02 ],'TickLabels',{'0','0.01','0.02',},'fontsize',0.6*fs)    
    
    subplot(1,2,2); 
    PH(:,1)=angle(  u_sol(:,ell_index) );
    phase_of_u = reshape(PH(:,1),N,N);
    imagesc(x,y,phase_of_u); % Phase. 
    set(gca,'YDir','normal')
    axis square
    xlabel('x_1','fontsize',0.6*fs)
    ylabel('x_2','fontsize',0.6*fs)
    set(gca,'fontsize',0.6*fs,'Xtick',[-10 -5 0 5 10],'Ytick',[-10 -5 0 5 10])
    colorbar('Ticks',[-0.999*pi 0 0.999*pi],'TickLabels',{'-\pi','0','\pi',},'fontsize',0.6*fs)   

    figure(10);
    subplot(3,3,6+ell_index); 
    semilogy(solution_norm_convergence_matrix(:, ell_index),'k--','linewidth',0.5*lw), hold on; % Convergence. 
    semilogy(G_1_convergence_matrix(:, ell_index),'b','linewidth',0.5*lw), hold on; % Convergence of G_1.
    semilogy(G_2_convergence_matrix(:, ell_index),'g-.','linewidth',0.5*lw), hold on; % Convergence of G_2.
    axis([0 5000 1e-6 1e0]); axis square; grid on; 
    xlabel('Iterations','fontsize',0.6*fs); %ylabel('$||\ddot{u}||$','interpreter','latex','fontsize',fs); 
    %ylabel('Convergence','fontsize',fs) 
    box on 
    if ell_index==1
        yticks([1e-6,1e-3, 1e-0])
    else
        yticks([])
    end
    set(gca,'fontsize',0.6*fs)
    
end % ell_index

toc % Report the computational time for the iterations.

figure; 
for ell_index=1:nof_ell 
    semilogy(DFPM_convergence_matrix(:, ell_index),'linewidth',lw), hold on; % Convergence.
end % ell_index
grid on; xlabel('Iterations'); ylabel('$||\ddot{u}||$','interpreter','latex','fontsize',fs); box on 
title('Convergence.','fontsize',fs) 

figure; 
for ell_index=1:nof_ell 
    semilogy(solution_norm_convergence_matrix(:, ell_index),'linewidth',lw), hold on; % Convergence.
end % ell_index
grid on; xlabel('Iterations'); ylabel('$||u_{j}-u_{j-1}||$','interpreter','latex','fontsize',fs); box on 
title('new Convergence.','fontsize',fs)

figure; 
for ell_index=1:nof_ell 
    subplot(2,1,1); semilogy(G_1_convergence_matrix(:, ell_index),'linewidth',lw), hold on; % Convergence of G_1.
    subplot(2,1,2); semilogy(G_2_convergence_matrix(:, ell_index),'linewidth',lw), hold on; % Convergence of G_2.
end % ell_index
grid on; xlabel('Iterations'); ylabel('$|G_{2}|$','interpreter','latex','fontsize',fs); box on 
subplot(2,1,1); ylabel('$|G_{1}|$','interpreter','latex','fontsize',fs); box on 
title('Convergence of constraints.','fontsize',fs) 

figure; hold on
plot(ell_sol, E_sol,'b.-','MarkerSize',ms), grid on 
ylabel('$E$','Interpreter','latex','fontsize',fs); xlabel('$\ell$','Interpreter','latex','fontsize',fs); box on 
title('Yrast curve','fontsize',fs) 

figure; hold on
plot(angVel_sol, E_sol,'b.-','MarkerSize',ms), grid on 
ylabel('$E$','Interpreter','latex','fontsize',fs); xlabel('$\Omega$','Interpreter','latex','fontsize',fs); box on 

figure
subplot(2,1,1); plot(ell_sol ,chmPot_sol,'b.-','MarkerSize',ms) % The chemical potential \mu is one of the Lagrange parameters.
ylabel('\mu','fontsize',fs); box on
title('Lagrange parameters','fontsize',fs) 

subplot(2,1,2); plot(ell_sol ,angVel_sol,'r.-','MarkerSize',ms) % The angular velocity \Omega is one of the Lagrange parameters.
xlabel('$\ell$','Interpreter','latex','fontsize',fs); ylabel('\Omega','fontsize',fs); box on

==> anc/DFPM_n_1D_NLSE.m <==
% DFPM_n_1D_NLSE.m % Used for Figs. 1, 2 and 3 in: 
% M. Gulliksson and M. \"{O}gren, Journal of Physics A: Mathematical and Theoretical 54, (2021) 275304. 
% https://doi.org/10.1088/1751-8121/ac0506
% Note the misprint in Eq. (74) in above, where c_1 --> <\Psi_1 | \Psi_1> and c_2 --> <\Psi_2 | \Psi_2>.

% 1D n-component nonlinear Schroedingerequation with dynamical constraints, corresponding to
% \hbar=1 for a ring (periodic BC) with radius R=1.

clear all; close all; clc; tic 

n = 2; % Number of components. 'Specific' examples are given for n<=4.

ell_vector = [0.0+1e-5:0.1*1e-1:1]; % Define the vector with different \ell values to loop over.
 
% Damping parameters for DFPM and for the n+1 constraints.
eta = 2; 
kvec = 2*ones(n+1,1);  

m_vector = 1/2*ones(n,1); % Mass-vector. 
%m_vector = 1/2*[1; 3]; % Test example for 2-comp. with different masses. % ell_per = M_vector'*w 

% Parameters for some testcases of different NLSEs.
% w is the n-vector with w(j) 'particles' in component j, with sum_j w(j) assumed to be one, needed for normalization constraints.
% gamma is the n*n-matrix with interaction parameters, see Eq. (4).
if n==1
    w=1; % Test example for 1-component, see e.g. Eur. J. Phys. 41 (2020) 065406 (arXiv:2002.04400 [physics.comp-ph]).
    gamma = 7.5; 
elseif n==2
    w=[0.8; 0.2] % Test example for 2-components, see e.g. New J. Phys. 20, 045006 (2018) (arXiv:1710.11441 [cond-mat.quant-gas]).
    gamma = [1250 750; 750 1250]/(pi^2); 
elseif n==3
    w=[0.6; 0.3; 0.1] % Test example for 3-components.
    gamma = [1250 750 750; 750 1250 750; 750 750 1250]/(pi^2); 
elseif n==4
    w = [0.4; 0.3; 0.2; 0.1] % Test example for 4-components.
    gamma = 0.5*diag(1250/pi^2*ones(1,n),0);
    for j=2:n
        for k=1:j-1
            gamma(j,k) = 750/(pi^2) ;
        end % k
    end % j
    gamma = gamma + gamma';
elseif n>4 
    w=0.1*1/n*[1:n-1]'; % For example.
    w(n)=1 - sum(w); % Last component.
    gamma = 0.5*diag(1250/pi^2*ones(1,n),0);
    for j=2:n
        for k=1:j-1
            gamma(j,k) = 750/(pi^2);
        end % k
    end % j
    gamma = gamma + gamma'
end % elseif n>4 

% Numerical tolerance and maximum number of iterations for the DFPM iteration.
tol = 1e-6; itermax = 1e4; 

% Spatial discretization.
nof_x = 200; dx = (2*pi)/nof_x; 
x = (-pi:dx:(pi - dx))';

% Fictitious time step.
dtau =   0.95*dx

% A function that returns the inner product of square integrable functions u and v.
dotProd = @(dx, u, v) u'*v*dx; % Use external function files instead for Octave.

% Example of initial wavefunction and v=du/dtau for ell_index = 1.
% Then it can keep the last u, v as initial conditions if ell_index > 1.
u = sqrt(w'/(4*pi)).*( 1 + exp(1i*x) ); % zeros(nof_x,n);
v = zeros(nof_x,n); % Time-derivative of u.

for ell_index=1:length(ell_vector)
    ell_0 = ell_vector(ell_index); % Different \ell values to loop over.

    % While loop for iterative solution.
    iter = 0; convcond = Inf;
    while convcond > tol && iter < itermax
        iter = iter + 1; % Counter of the iteration.
        for j=1:n
            nonlinfactor = 0;
            for k=1:n
                nonlinfactor = nonlinfactor + gamma(j,k)*abs(u(:,k)).^2; % See Eq. (4).
            end % k
            Hq(:,j) = -1/(2*m_vector(j))*derivative(dx, derivative(dx, u(:,j),-1),1) + ...
            2*pi*nonlinfactor.*u(:,j); % See Eq. (13). 
        end % j
        % Defining the constraint functionals, see Eqs. (29)-(31).
        Gangular = 0;
        for j=1:n
            Gnorm(j) = w(j) - dotProd(dx, u(:,j), u(:,j)); % w(j)=c_j, j=1,...,n.
            Gangular = Gangular - dotProd(dx, u(:,j),-1i*derivative(dx, u(:,j),0) );
        end % j
        Gangular = Gangular + ell_0; % ell_0=c_{n+1}.
        % Define quantities needed for the Lagrange multiplicators.
        ell_two = 0; 
        for j=1:n
            N(j) = real(dotProd(dx, u(:,j), u(:,j))); % <\Psi_j| \Psi_j>.
            ell(j) = real( dotProd(dx, u(:,j), -1i*derivative(dx, u(:,j), 0) ) ); % <\Psi_j|L \Psi_j>.
            ell_two = ell_two + real( dotProd(dx, u(:,j), ...
            -1*derivative(dx, derivative(dx, u(:,j), -1), 1)) ); % \sum_j <\Psi_j|L^2 \Psi_j>.
        end % j
    
        % Define the matrix A and vector b.
        % A = [N ell ; ell ell_two]; % 1-component.
        A = zeros(n+1,n+1); % See Eq. (62).
        for j=1:n
            A(j,j) = N(j); A(j,n+1) = ell(j); A(n+1,j) = ell(j);
        end % j
        A(n+1,n+1) = ell_two; 
    
        b_1=zeros(n,1); % See Eq. (63).
        sum_part_2=0;
        for j=1:n
            b_1(j) = real( kvec(n)*Gnorm(j)/2 + dotProd(dx, u(:,j), Hq(:,j))...
                - dotProd(dx, v(:,j), v(:,j)) ); % Only the real part is relevant since the Lagrange multiplicators are assumed real.
            sum_part_2 = sum_part_2  - 1i*dotProd(dx, conj( derivative(dx, u(:,j), 0)),...
                conj(Hq(:,j))) + 1i*dotProd(dx, v(:,j), derivative(dx, v(:,j), 0));
        end % j
        b_2 = real( kvec(n+1)*Gangular/2 + sum_part_2 ); % See Eq. (63).
    
        % Solve for the Lagrange parameters \lambda numerically.
        lambda = A\[b_1; b_2];  
                            
        RHS = zeros(nof_x,n); % See Eq. (61).
        for j=1:n
            RHS(:,j) = -Hq(:,j) +u(:,j)*lambda(j) - 1i*derivative(dx, u(:,j),0)*lambda(n+1) - eta*v(:,j); 
        end % j
    
        %  Symplectic Euler.
        v = v + dtau*RHS;
        u = u + dtau*v;
    
        % Calculate the distance from a solution.
        convcond = sqrt( dotProd(dx, RHS(:), RHS(:)) );
        DFPM_convergence_matrix(iter,ell_index) = convcond;
    
        % Save abs-values of the constraints.
        G_1_convergence_matrix(:,iter) = abs(Gnorm);
        G_2_convergence_matrix(iter) = abs(Gangular);
    
end % while

% Shift the densities according to the minimum for component j at theta = 0.
% minority_component_index = n;
minority_component_index = find(w==min(w),1); % Minority component. 
[~, I1] = min(abs(u(:,minority_component_index)).^2); I2 = nof_x/2 + 1; shift = I2 - I1;
u = circshift(u, shift);

% Save converged wavefunctions.
u_sol(:,:,ell_index) = u;

% Total angular momentum.
ell_final = 0;
for j=1:n
    ell_final = ell_final + dotProd(dx, u_sol(:,j,ell_index), -1i*derivative(dx, u_sol(:,j,ell_index),0) );
end % j
ell_final_vector(ell_index) = real( ell_final ); % Compare with ell_vector, ell_final_vector-ell_vector.

% Total energy.
E_kin(ell_index) = 0; E_int(ell_index) = 0;
for j=1:n
    nonlinfactor = 0;
    for k=1:n
        nonlinfactor = nonlinfactor + gamma(j,k)*abs(u_sol(:,k,ell_index)).^2;
    end % k
    E_int(ell_index) = E_int(ell_index) + dotProd(dx, u_sol(:,j,ell_index), pi*nonlinfactor.*u_sol(:,j,ell_index)); 
    E_kin(ell_index) = E_kin(ell_index) + real( dotProd(dx, u_sol(:,j,ell_index), ...          
        -1/(2*m_vector(j))*derivative(dx, derivative(dx, u_sol(:,j,ell_index), -1), 1)) ); 
end % j 
E_tot_vector(ell_index) = real( E_kin(ell_index) + E_int(ell_index) );
mu_vector(ell_index,:) = real( lambda(1:end-1) ); % Saves the n different chemical potentials (Lagrange multiplicators for normalization).
Omega_vector(ell_index) = real( lambda(end) ); % Saves the angular velocity (Lagrange multiplicators for angular momentum).

end % ell_index

toc % Stop the timer.

fs = 20; lw = 2; ms = 10; % Fontsize, linewidth, and markersize, for the plots.

normalized_yrast_curve = -E_tot_vector(1) + E_tot_vector - ell_final_vector.^2; 

% Plot figures.
figure(1); 
subplot(2,1,1); hold on
plot(ell_final_vector, E_tot_vector,'g.-') 
box on; set(gca,'fontsize',fs); 
xlabel('$\ell_0$','interpreter','latex','fontsize',fs); ylabel('Energy','interpreter','latex','fontsize',fs); 

subplot(2,1,2); hold on
plot(ell_final_vector, Omega_vector ,'.-'); 
ylabel('$\Omega$','interpreter','latex','fontsize',fs);
xlabel('$\ell_0$','interpreter','latex','fontsize',fs); 
box on; set(gca,'fontsize',fs); 

figure
for ell_index=1:length(ell_vector)
    density_matrices_n(:,:,ell_index) = real( conj(u_sol(:,:,ell_index)).*u_sol(:,:,ell_index) ); %
    phase_matrices_n(:,:,ell_index) = angle(u_sol(:,:,ell_index));

    test_final_normalization(:,ell_index) = (sum(density_matrices_n(:,:,ell_index))*dx)'; % w
    
    subplot(2,1,1); hold on
    plot(x, density_matrices_n(:,:,ell_index) ,'.-'); ylabel('densities','interpreter','latex','fontsize',fs);
    subplot(2,1,2); hold on
    plot(x, phase_matrices_n(:,:,ell_index) ,'.-'); ylabel('phases','interpreter','latex','fontsize',fs);  
    xlabel('$x$','interpreter','latex','fontsize',fs)
end % ell_index 

subplot(2,1,1); xlim([-pi pi]); set(gca,'fontsize',fs,'xtick',[-pi 0 pi],'XTickLabel',{'-\pi','0','\pi'}); box on
subplot(2,1,2); axis([-pi pi -pi pi]); set(gca,'fontsize',fs,'xtick',[-pi 0 pi],'XTickLabel',{'-\pi','0','\pi'},...
                'Ytick',[-pi 0 pi],'YTickLabel',{'-\pi','0','\pi'}); box on

test_normalization = test_final_normalization - w; % Check the normalization conditions, repeated length(ell_vector) times.
test_angular_momentum = ell_final_vector - ell_vector;

figure
semilogy(DFPM_convergence_matrix(1:end-1,:)) 
title('Convergence of gradient of Lagrangian')
xlabel('Iterations','interpreter','latex')
set(gca,'fontsize',fs); box on


% Calculating first order derivatives. % Could be used as a separate .m file e.g. in Octave. 
function [ dq ] = derivative(h, u, BCF)
if BCF == -1 % Backward.
    dq = (circshift(u, -1) - circshift(u, 0))/(h);
elseif BCF == 0 % Central.
    dq = (circshift(u, -1) - circshift(u, 1))/(2*h);
elseif BCF == 1 % Forward.
    dq = (circshift(u, 0) - circshift(u, 1))/(h);
end

end % function

